Method of regions for dual conformal integrals

We apply the method of regions to the evaluation of dual conformal integrals with small off-shellness. In contrast to conventional approach, where the separation of regions is performed via dimensional regularization breaking the dual conformal invariance (DCI), we use a sufficiently generic combination of dimensional and analytic regularizations which preserves the DCI. Within this regularization (dubbed as DCI regularization), the contribution of each region becomes DCI. We show that our method dramatically simplifies the calculations. As a demonstration, we calculate the slightly off-shell DCI pentabox integral up to power corrections. The contributions of all 32 regions appear to be expressible in terms of products/ratios of $\Gamma$-functions multiplied by some powers of DCI cross-ratios. Therefore, after removing the regularization, we obtain the final expression in terms of cross-ratios logarithms only. We have checked that our result for pentabox integral numerically agrees with the result of the recent Belitsky\&Smirnov paper [arXiv:2508.14298] which has essentially more complicated form.

==> anc/5points_2loops.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22472,        553]
NotebookOptionsPosition[     18499,        493]
NotebookOutlinePosition[     18929,        510]
CellTagsIndexPosition[     18886,        507]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.964167629623722*^9, 3.964167631600224*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"4f8657ee-4408-4f7e-af0f-a3351d0062ae"],

Cell[CellGroupData[{

Cell["Five-point two loop DCI integrals", "Title",
 CellChangeTimes->{{3.965432095862978*^9, 3.9654320977589693`*^9}, {
  3.966855821336384*^9, 
  3.9668558481382217`*^9}},ExpressionUUID->"4b054d9e-8d5e-4ea3-90fd-\
63e6e83e3d97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]s", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", "\[Alpha]4", ",", 
     "\[Alpha]5", ",", "\[Alpha]6"}], "}"}]}], ";"}], "\n", 
 RowBox[{"\[Alpha]sgen", "=", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"Prime", "[", 
    RowBox[{"Range", "[", 
     RowBox[{"5", ",", "10"}], "]"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "generic", " ", "enough", " ", "choice", " ", "of", " ", "\[Alpha]_i"}], 
    "*)"}]}]}]}], "Code",
 CellChangeTimes->{
  3.9668558759962587`*^9, {3.966856691885098*^9, 3.96685675264011*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"16aa5905-2bb8-444a-9a21-2d3645c6dc36"],

Cell[TextData[{
 "to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "365ba248-e70d-4ace-9c6b-d5bd921277e4"],
 " variables, Eq. (4.18):"
}], "Text",
 CellChangeTimes->{{3.9675299067575502`*^9, 
  3.967529924606711*^9}},ExpressionUUID->"0d421d16-104e-4184-b6de-\
1be92c767142"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u2U", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1", "\[Rule]", 
       FractionBox[
        RowBox[{"U2", " ", "U5"}], "U1"]}], ",", 
      RowBox[{"u2", "\[Rule]", 
       FractionBox[
        RowBox[{"U1", " ", "U3"}], "U2"]}], ",", 
      RowBox[{"u3", "\[Rule]", 
       FractionBox[
        RowBox[{"U2", " ", "U4"}], "U3"]}], ",", 
      RowBox[{"u4", "\[Rule]", 
       FractionBox[
        RowBox[{"U3", " ", "U5"}], "U4"]}], ",", 
      RowBox[{"u5", "\[Rule]", 
       FractionBox[
        RowBox[{"U1", " ", "U4"}], "U5"]}]}], "}"}]}], ";"}], " "}]], "Code",
 CellChangeTimes->{{3.967529369382465*^9, 3.967529379803632*^9}, 
   3.967529889519023*^9},ExpressionUUID->"fbc5a1ce-00c6-42b2-befe-\
59944a6fefb8"],

Cell[CellGroupData[{

Cell["Double box with one leg offshell", "Section",
 CellChangeTimes->{{3.965121826943646*^9, 3.965121830554631*^9}, {
  3.966855883096476*^9, 3.966855885150532*^9}, {3.966891242416277*^9, 
  3.966891272685811*^9}},ExpressionUUID->"c8593c8f-8b3e-49d7-89df-\
d5568e85e5c6"],

Cell["Scaling of Feynman parameters at small mm=m^2 for 18 regions", "Text",
 CellChangeTimes->{{3.9669216010750923`*^9, 3.966921673484399*^9}, {
  3.966921713986562*^9, 
  3.966921714460609*^9}},ExpressionUUID->"85cbfedf-10e7-4ed6-8bf1-\
845e5978a5bd"],

Cell[BoxData[
 RowBox[{"mm", "^", 
  RowBox[{
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Get", "[", 
       RowBox[{"\"\<doublebox1of/region\>\"", "<>", 
        RowBox[{"IntegerString", "[", 
         RowBox[{"#", ",", "10", ",", "2"}], "]"}], "<>", "\"\<.m\>\""}], 
       "]"}], "&"}], ",", 
     RowBox[{"{", "18", "}"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.966921549747424*^9, 3.966921598964028*^9}, {
  3.966921663355516*^9, 3.9669216692027063`*^9}, {3.966921721059848*^9, 
  3.966921749547138*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"ab3ac946-b797-4d06-a393-5e6edb319c31"],

Cell["Contributions of all regions for generic parameters", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.966921900114152*^9}},ExpressionUUID->"2147778e-461c-4c9d-b3ad-\
28ee4871da63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contributions", "=", 
   RowBox[{
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{"\"\<doublebox1of/region\>\"", "<>", 
         RowBox[{"IntegerString", "[", 
          RowBox[{"#", ",", "10", ",", "2"}], "]"}], "<>", "\"\<.m\>\""}], 
        "]"}], "&"}], ",", 
      RowBox[{"{", "18", "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96512183816415*^9, 3.96512184413553*^9}, {
   3.965122056424306*^9, 3.965122083140336*^9}, {3.9651223487965593`*^9, 
   3.965122351650311*^9}, 3.9651870659737577`*^9, 3.965189164437949*^9, {
   3.965193066247245*^9, 3.965193104230899*^9}, {3.965193160919121*^9, 
   3.965193165742916*^9}, {3.965193267503271*^9, 3.965193295894965*^9}, {
   3.965193339911368*^9, 3.965193340062994*^9}, {3.965193836479281*^9, 
   3.965193836831237*^9}, 3.965335080233088*^9, {3.966855894458662*^9, 
   3.966855906926201*^9}, 3.966920044750166*^9, {3.966920597247203*^9, 
   3.966920636471274*^9}, {3.966921521604056*^9, 3.9669215381872873`*^9}, {
   3.966921661683709*^9, 3.966921684003941*^9}, 3.966921719675083*^9, {
   3.966921759778651*^9, 3.9669217598826427`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"40ac004e-dc7d-4b3e-a9b1-a31c9a265c6f"],

Cell["Removing regularization", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.9669219215939713`*^9}},ExpressionUUID->"ec0910c2-3e9b-4962-9aa6-\
e931af8cc1c2"],

Cell[BoxData[
 RowBox[{"doublebox1of", "=", 
  RowBox[{"FlatCollect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"FunctionExpand", "@", 
      RowBox[{"Total", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"contributions", "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{"\[Alpha]s", "->", "\[Alpha]sgen"}], "]"}]}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
       "]"}]}]}], ",", 
    RowBox[{"_Zeta", "|", "Pi"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9668568162935953`*^9, 3.9668568756489353`*^9}, {
  3.96685691161174*^9, 3.96685692937813*^9}, {3.966891303588464*^9, 
  3.96689131328096*^9}, {3.966891458438925*^9, 3.966891472862627*^9}, {
  3.9668915993313923`*^9, 3.9668916039429913`*^9}, {3.966919777733283*^9, 
  3.966919801348486*^9}, {3.966920839336125*^9, 3.9669208436480837`*^9}, {
  3.9675297861621103`*^9, 3.967529795095976*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"852d81b9-d234-481e-aeec-b39a3f5040b1"],

Cell[TextData[{
 "In terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4624060f-482c-40eb-9ec1-50701a57386c"],
 " variables, Eq. (4.18)"
}], "Text",
 CellChangeTimes->{{3.967529473815373*^9, 3.967529485702667*^9}, {
  3.967529539189727*^9, 
  3.967529542895356*^9}},ExpressionUUID->"a22d5b2f-988c-4597-956e-\
236a2f1ed805"],

Cell[BoxData[
 RowBox[{"FlatCollect", "[", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{"doublebox1of", "/.", "u2U"}], "]"}], ",", 
   RowBox[{"_Zeta", "|", "Pi"}], ",", "Factor"}], "]"}]], "Input",
 CellChangeTimes->{{3.967529412783072*^9, 3.967529458066173*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"d72681a4-4207-485e-a640-ea3e776677b1"],

Cell["Check against precalculated", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.966921938285482*^9}},ExpressionUUID->"6a1dc4b2-6297-4d75-b135-\
4e3bae31d96d"],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Get", "[", "\"\<doublebox1of/doublebox1of\>\"", "]"}], "-", 
   "doublebox1of"}], "]"}]], "Input",
 CellChangeTimes->{{3.966856935875575*^9, 3.966856967066807*^9}, {
  3.9668913381227922`*^9, 3.966891347298501*^9}, {3.966891586801951*^9, 
  3.966891590247252*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6c9ecd6f-efae-4025-86f9-4dd2a4a4c182"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double box with five legs", "Section",
 CellChangeTimes->{{3.965121826943646*^9, 3.965121830554631*^9}, {
  3.966855883096476*^9, 3.966855885150532*^9}, {3.966891242416277*^9, 
  3.966891272685811*^9}, {3.966891641518715*^9, 
  3.9668916477079067`*^9}},ExpressionUUID->"d7ad248a-5005-4f6b-9225-\
85f8809ce505"],

Cell["Scaling of Feynman parameters at small mm=m^2 for 29 regions", "Text",
 CellChangeTimes->{{3.9669216010750923`*^9, 
  3.966921673484399*^9}},ExpressionUUID->"c6e2b40a-c702-4c14-8556-\
a0ff570bc8c0"],

Cell[BoxData[
 RowBox[{"mm", "^", 
  RowBox[{
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Get", "[", 
       RowBox[{"\"\<doublebox5/region\>\"", "<>", 
        RowBox[{"IntegerString", "[", 
         RowBox[{"#", ",", "10", ",", "2"}], "]"}], "<>", "\"\<.m\>\""}], 
       "]"}], "&"}], ",", 
     RowBox[{"{", "29", "}"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.966921549747424*^9, 3.966921598964028*^9}, {
  3.966921663355516*^9, 3.9669216692027063`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9503bc74-6835-4c3d-aafe-e7bec4087f46"],

Cell["Contributions of all regions for generic parameters", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.966921900114152*^9}},ExpressionUUID->"67928e4d-7984-483c-91f9-\
828652bf7514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contributions", "=", 
   RowBox[{
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{"\"\<doublebox5/region\>\"", "<>", 
         RowBox[{"IntegerString", "[", 
          RowBox[{"#", ",", "10", ",", "2"}], "]"}], "<>", "\"\<.m\>\""}], 
        "]"}], "&"}], ",", 
      RowBox[{"{", "29", "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96512183816415*^9, 3.96512184413553*^9}, {
   3.965122056424306*^9, 3.965122083140336*^9}, {3.9651223487965593`*^9, 
   3.965122351650311*^9}, 3.9651870659737577`*^9, 3.965189164437949*^9, {
   3.965193066247245*^9, 3.965193104230899*^9}, {3.965193160919121*^9, 
   3.965193165742916*^9}, {3.965193267503271*^9, 3.965193295894965*^9}, {
   3.965193339911368*^9, 3.965193340062994*^9}, {3.965193836479281*^9, 
   3.965193836831237*^9}, 3.965335080233088*^9, {3.966855894458662*^9, 
   3.966855906926201*^9}, 3.966920044750166*^9, {3.966920597247203*^9, 
   3.966920636471274*^9}, {3.966921521604056*^9, 3.9669215381872873`*^9}, {
   3.966921661683709*^9, 3.966921684003941*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"56ebd67a-bd0d-4f59-a4e3-78ee6dce85ae"],

Cell["Removing regularization", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.9669219215939713`*^9}},ExpressionUUID->"937e45a3-3b68-4bdc-8f2a-\
0cabcb9d7b24"],

Cell[BoxData[
 RowBox[{"doublebox5", "=", 
  RowBox[{"FlatCollect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"FunctionExpand", "@", 
      RowBox[{"Total", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"contributions", "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{"\[Alpha]s", "->", "\[Alpha]sgen"}], "]"}]}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
       "]"}]}]}], ",", 
    RowBox[{"_Zeta", "|", "Pi"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9668568162935953`*^9, 3.9668568756489353`*^9}, {
   3.96685691161174*^9, 3.96685692937813*^9}, {3.966891303588464*^9, 
   3.96689131328096*^9}, {3.966891458438925*^9, 3.966891472862627*^9}, {
   3.9668915993313923`*^9, 3.9668916039429913`*^9}, {3.966891840879624*^9, 
   3.966891843724*^9}, {3.9669198320691137`*^9, 3.966919835620805*^9}, 
   3.9669207513919497`*^9, {3.967529656109811*^9, 3.967529679583523*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"db548d9a-dc15-45fe-b4c7-17e48667b189"],

Cell[TextData[{
 "In terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "259a6243-94db-4a0f-843d-48a955aadafc"],
 " variables, Eq. (4.18)"
}], "Text",
 CellChangeTimes->{{3.967529473815373*^9, 3.967529485702667*^9}, {
  3.967529539189727*^9, 
  3.967529542895356*^9}},ExpressionUUID->"b00de758-c366-4a2e-8bea-\
27acf1051b40"],

Cell[BoxData[
 RowBox[{"FlatCollect", "[", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{"doublebox5", "/.", "u2U"}], "]"}], ",", 
   RowBox[{"_Zeta", "|", "Pi"}], ",", "Factor"}], "]"}]], "Input",
 CellChangeTimes->{3.967529551180328*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"e0487633-e9b1-48de-b94e-29125e4aa915"],

Cell["Check against precalculated", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 3.966921938285482*^9}, {
  3.96752956304558*^9, 
  3.967529563634376*^9}},ExpressionUUID->"d6feb4cd-3f49-4936-ba7c-\
f342831bf258"],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Get", "[", "\"\<doublebox5/doublebox5\>\"", "]"}], "-", 
   "doublebox5"}], "]"}]], "Input",
 CellChangeTimes->{{3.966856935875575*^9, 3.966856967066807*^9}, {
  3.9668913381227922`*^9, 3.966891347298501*^9}, {3.966891586801951*^9, 
  3.966891590247252*^9}, {3.9668919293502693`*^9, 3.966891937108018*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"394efa6f-ba0c-4670-a30c-f9aca616f95d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pentabox", "Section",
 CellChangeTimes->{{3.965121826943646*^9, 3.965121830554631*^9}, {
  3.966855883096476*^9, 
  3.966855885150532*^9}},ExpressionUUID->"4cb41b8b-90cf-484d-b761-\
2d24e23b331f"],

Cell["Scaling of Feynman parameters at small mm=m^2 for 43 regions", "Text",
 CellChangeTimes->{{3.9669216010750923`*^9, 
  3.966921645674718*^9}},ExpressionUUID->"99c4b804-f0de-4549-9d22-\
77209e584b4f"],

Cell[BoxData[
 RowBox[{"mm", "^", 
  RowBox[{
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Get", "[", 
       RowBox[{"\"\<pentabox/region\>\"", "<>", 
        RowBox[{"IntegerString", "[", 
         RowBox[{"#", ",", "10", ",", "2"}], "]"}], "<>", "\"\<.m\>\""}], 
       "]"}], "&"}], ",", 
     RowBox[{"{", "43", "}"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.966921549747424*^9, 3.966921598964028*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"17590908-3bfc-42ee-9320-9acccc5bc98e"],

Cell["Contributions of all regions for generic parameters", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.966921900114152*^9}},ExpressionUUID->"977bae22-73c8-4217-939c-\
1e6b5d483547"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contributions", "=", 
   RowBox[{
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{"\"\<pentabox/region\>\"", "<>", 
         RowBox[{"IntegerString", "[", 
          RowBox[{"#", ",", "10", ",", "2"}], "]"}], "<>", "\"\<.m\>\""}], 
        "]"}], "&"}], ",", 
      RowBox[{"{", "43", "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96512183816415*^9, 3.96512184413553*^9}, {
   3.965122056424306*^9, 3.965122083140336*^9}, {3.9651223487965593`*^9, 
   3.965122351650311*^9}, 3.9651870659737577`*^9, 3.965189164437949*^9, {
   3.965193066247245*^9, 3.965193104230899*^9}, {3.965193160919121*^9, 
   3.965193165742916*^9}, {3.965193267503271*^9, 3.965193295894965*^9}, {
   3.965193339911368*^9, 3.965193340062994*^9}, {3.965193836479281*^9, 
   3.965193836831237*^9}, 3.965335080233088*^9, {3.966855894458662*^9, 
   3.966855906926201*^9}, 3.966920044750166*^9, {3.966920597247203*^9, 
   3.966920636471274*^9}, {3.966921521604056*^9, 3.9669215381872873`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"49a3a1ef-93de-47ff-b4a9-d1e4a50a8de1"],

Cell["Removing regularization", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.9669219215939713`*^9}},ExpressionUUID->"55d9ed4b-f413-4447-a617-\
cb951317a398"],

Cell[BoxData[
 RowBox[{"pentabox", "=", 
  RowBox[{"FlatCollect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"FunctionExpand", "@", 
      RowBox[{"Total", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"contributions", "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{"\[Alpha]s", "->", "\[Alpha]sgen"}], "]"}]}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
       "]"}]}]}], ",", 
    RowBox[{"_Zeta", "|", "Pi"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9668568162935953`*^9, 3.9668568756489353`*^9}, {
   3.96685691161174*^9, 3.96685692937813*^9}, {3.966919811252706*^9, 
   3.9669198136766443`*^9}, 3.966920613704108*^9, {3.967529801287511*^9, 
   3.967529805839007*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"bbf39e21-038c-44f1-b210-5597db7da61e"],

Cell[TextData[{
 "In terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["U", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ddb19660-28c8-43ee-aedd-31ab35790206"],
 " variables, Eq. (4.18)"
}], "Text",
 CellChangeTimes->{{3.967529473815373*^9, 3.967529485702667*^9}, {
  3.967529539189727*^9, 
  3.967529542895356*^9}},ExpressionUUID->"aa8343b1-8610-41f8-afbf-\
d69f04169485"],

Cell[BoxData[
 RowBox[{"FlatCollect", "[", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{"pentabox", "/.", "u2U"}], "]"}], ",", 
   RowBox[{"_Zeta", "|", "Pi"}], ",", "Factor"}], "]"}]], "Input",
 CellChangeTimes->{3.967529551180328*^9, 3.9675297417733383`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"f855e227-b156-42cc-a7ce-c6d7a7516b4e"],

Cell["Check against precalculated", "Text",
 CellChangeTimes->{{3.966921886333033*^9, 
  3.966921938285482*^9}},ExpressionUUID->"38d9c7b6-13d6-4cf5-b510-\
462a35b08da5"],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Get", "[", "\"\<pentabox/pentabox\>\"", "]"}], "-", "pentabox"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.966856935875575*^9, 3.966856967066807*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"542f5f69-0d00-4caf-a1c6-906404ced85e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1398, 761.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.3 Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (June 12, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0a71ae8e-1b8c-4d67-909a-72770e769c59"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 3, 38, "Input",ExpressionUUID->"4f8657ee-4408-4f7e-af0f-a3351d0062ae"],
Cell[CellGroupData[{
Cell[758, 27, 229, 4, 125, "Title",ExpressionUUID->"4b054d9e-8d5e-4ea3-90fd-63e6e83e3d97"],
Cell[990, 33, 798, 21, 116, "Code",ExpressionUUID->"16aa5905-2bb8-444a-9a21-2d3645c6dc36"],
Cell[1791, 56, 352, 11, 44, "Text",ExpressionUUID->"0d421d16-104e-4184-b6de-1be92c767142"],
Cell[2146, 69, 777, 23, 89, "Code",ExpressionUUID->"fbc5a1ce-00c6-42b2-befe-59944a6fefb8"],
Cell[CellGroupData[{
Cell[2948, 96, 272, 4, 86, "Section",ExpressionUUID->"c8593c8f-8b3e-49d7-89df-d5568e85e5c6"],
Cell[3223, 102, 253, 4, 44, "Text",ExpressionUUID->"85cbfedf-10e7-4ed6-8bf1-845e5978a5bd"],
Cell[3479, 108, 684, 17, 38, "Input",ExpressionUUID->"ab3ac946-b797-4d06-a393-5e6edb319c31"],
Cell[4166, 127, 193, 3, 44, "Text",ExpressionUUID->"2147778e-461c-4c9d-b3ad-28ee4871da63"],
Cell[4362, 132, 1333, 26, 38, "Input",ExpressionUUID->"40ac004e-dc7d-4b3e-a9b1-a31c9a265c6f"],
Cell[5698, 160, 167, 3, 44, "Text",ExpressionUUID->"ec0910c2-3e9b-4962-9aa6-e931af8cc1c2"],
Cell[5868, 165, 1112, 24, 65, "Input",ExpressionUUID->"852d81b9-d234-481e-aeec-b39a3f5040b1"],
Cell[6983, 191, 407, 12, 44, "Text",ExpressionUUID->"a22d5b2f-988c-4597-956e-236a2f1ed805"],
Cell[7393, 205, 354, 7, 38, "Input",ExpressionUUID->"d72681a4-4207-485e-a640-ea3e776677b1"],
Cell[7750, 214, 169, 3, 44, "Text",ExpressionUUID->"6a1dc4b2-6297-4d75-b135-4e3bae31d96d"],
Cell[7922, 219, 405, 8, 38, "Input",ExpressionUUID->"6c9ecd6f-efae-4025-86f9-4dd2a4a4c182"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8364, 232, 316, 5, 86, "Section",ExpressionUUID->"d7ad248a-5005-4f6b-9225-85f8809ce505"],
Cell[8683, 239, 204, 3, 44, "Text",ExpressionUUID->"c6e2b40a-c702-4c14-8556-a0ff570bc8c0"],
Cell[8890, 244, 633, 16, 38, "Input",ExpressionUUID->"9503bc74-6835-4c3d-aafe-e7bec4087f46"],
Cell[9526, 262, 193, 3, 44, "Text",ExpressionUUID->"67928e4d-7984-483c-91f9-828652bf7514"],
Cell[9722, 267, 1257, 25, 38, "Input",ExpressionUUID->"56ebd67a-bd0d-4f59-a4e3-78ee6dce85ae"],
Cell[10982, 294, 167, 3, 44, "Text",ExpressionUUID->"937e45a3-3b68-4bdc-8f2a-0cabcb9d7b24"],
Cell[11152, 299, 1134, 24, 65, "Input",ExpressionUUID->"db548d9a-dc15-45fe-b4c7-17e48667b189"],
Cell[12289, 325, 407, 12, 44, "Text",ExpressionUUID->"b00de758-c366-4a2e-8bea-27acf1051b40"],
Cell[12699, 339, 328, 7, 38, "Input",ExpressionUUID->"e0487633-e9b1-48de-b94e-29125e4aa915"],
Cell[13030, 348, 217, 4, 44, "Text",ExpressionUUID->"d6feb4cd-3f49-4936-ba7c-f342831bf258"],
Cell[13250, 354, 447, 8, 38, "Input",ExpressionUUID->"394efa6f-ba0c-4670-a30c-f9aca616f95d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13734, 367, 202, 4, 86, "Section",ExpressionUUID->"4cb41b8b-90cf-484d-b761-2d24e23b331f"],
Cell[13939, 373, 204, 3, 44, "Text",ExpressionUUID->"99c4b804-f0de-4549-9d22-77209e584b4f"],
Cell[14146, 378, 580, 15, 38, "Input",ExpressionUUID->"17590908-3bfc-42ee-9320-9acccc5bc98e"],
Cell[14729, 395, 193, 3, 44, "Text",ExpressionUUID->"977bae22-73c8-4217-939c-1e6b5d483547"],
Cell[14925, 400, 1205, 24, 38, "Input",ExpressionUUID->"49a3a1ef-93de-47ff-b4a9-d1e4a50a8de1"],
Cell[16133, 426, 167, 3, 44, "Text",ExpressionUUID->"55d9ed4b-f413-4447-a617-cb951317a398"],
Cell[16303, 431, 938, 22, 65, "Input",ExpressionUUID->"bbf39e21-038c-44f1-b210-5597db7da61e"],
Cell[17244, 455, 407, 12, 44, "Text",ExpressionUUID->"aa8343b1-8610-41f8-afbf-d69f04169485"],
Cell[17654, 469, 350, 7, 38, "Input",ExpressionUUID->"f855e227-b156-42cc-a7ce-c6d7a7516b4e"],
Cell[18007, 478, 169, 3, 44, "Text",ExpressionUUID->"38d9c7b6-13d6-4cf5-b510-462a35b08da5"],
Cell[18179, 483, 292, 6, 38, "Input",ExpressionUUID->"542f5f69-0d00-4caf-a1c6-906404ced85e"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/doublebox1of/doublebox1of <==
(7*Pi^4)/60 + (Pi^2*Log[u1]^2)/2 + Log[u1]^4/4 + Pi^2*Log[u1]*Log[u2] + 
 Log[u1]^3*Log[u2] + (Pi^2*Log[u2]^2)/2 + (3*Log[u1]^2*Log[u2]^2)/2 + 
 Log[u1]*Log[u2]^3 + Log[u2]^4/4 - (Pi^2*Log[u1]*Log[u4])/2 - 
 (Log[u1]^3*Log[u4])/2 - (Pi^2*Log[u2]*Log[u4])/2 - 
 (3*Log[u1]^2*Log[u2]*Log[u4])/2 - (3*Log[u1]*Log[u2]^2*Log[u4])/2 - 
 (Log[u2]^3*Log[u4])/2 + (Pi^2*Log[u4]^2)/12 + (Log[u1]^2*Log[u4]^2)/4 + 
 (Log[u1]*Log[u2]*Log[u4]^2)/2 + (Log[u2]^2*Log[u4]^2)/4


==> anc/doublebox1of/region01.m <==
{-2, -1, -1, -2, -1, -1, 0} -> 
 (u1^(\[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6)*
   u2^(\[Alpha]3 - \[Alpha]5)*u3^(-\[Alpha]2 + \[Alpha]6)*
   u4^(-\[Alpha]3 + \[Alpha]5)*u5^(\[Alpha]2 - \[Alpha]6)*
   Gamma[-\[Alpha]3 + \[Alpha]5]*Gamma[-\[Alpha]2 + \[Alpha]6]*
   Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]6 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]5]*Gamma[1 + \[Alpha]6]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]6 - \[Epsilon]])


==> anc/doublebox1of/region02.m <==
{-2, -1, -1, -1, -2, 0, -1} -> (u1^(-\[Alpha]1 - \[Alpha]5 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]5 + \[Alpha]6 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]6)*u4^(-\[Alpha]3 + \[Alpha]5)*
   u5^(\[Alpha]2 - \[Alpha]6)*Gamma[-\[Alpha]3 + \[Alpha]5]*
   Gamma[1 - \[Alpha]1 - \[Epsilon]]*Gamma[1 - \[Alpha]5 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]6 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]3]*Gamma[1 + \[Alpha]5]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]])


==> anc/doublebox1of/region03.m <==
{-1, -2, 0, -2, -2, 0, -1} -> 
 (u1^(\[Alpha]3 - \[Alpha]5)*u2^(-\[Alpha]2 + \[Alpha]3 - \[Alpha]5 + 
     \[Alpha]6)*u3^(-\[Alpha]2 + \[Alpha]6)*u4^(-\[Alpha]3 + \[Alpha]5)*
   u5^(\[Alpha]2 - \[Alpha]6)*Gamma[1 + \[Alpha]1 + \[Alpha]3 - \[Alpha]5]*
   Gamma[-\[Alpha]3 + \[Alpha]5]*Gamma[\[Alpha]2 - \[Alpha]6]*
   Gamma[-\[Alpha]1 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]5]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]])


==> anc/doublebox1of/region04.m <==
{-2, -1, -1, -1, -1, 0, 0} -> 0


==> anc/doublebox1of/region05.m <==
{-2, -1, -1, -1, 0, -1, 0} -> (u1^(-\[Alpha]1 - \[Alpha]6 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*u3^(-\[Alpha]2 + \[Alpha]6)*
   u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*u5^(\[Alpha]2 - \[Alpha]6)*
   Gamma[-\[Alpha]2 + \[Alpha]6]*Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[1 - \[Alpha]6 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]6 - \[Epsilon]])


==> anc/doublebox1of/region06.m <==
{-2, -1, -1, 0, -1, 0, -1} -> 
 (u1^(-2*\[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon])*
   u2^(-2*\[Alpha]1 - 2*\[Alpha]2 - \[Alpha]3 + \[Alpha]6 - 2*\[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]6)*u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]6)*Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 + \[Alpha]6 - 
     \[Epsilon]]*Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]6 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]5]*Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - 
     \[Alpha]5 - \[Alpha]6]*Gamma[1 + \[Alpha]6])


==> anc/doublebox1of/region07.m <==
{-1, -2, 0, -1, -1, 0, -1} -> (u1^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u2^(-\[Alpha]1 - 2*\[Alpha]2 + \[Alpha]6 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]6)*u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]6)*Gamma[\[Alpha]2 - \[Alpha]6]*
   Gamma[1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 + \[Alpha]6 - 
     \[Epsilon]]*Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]])


==> anc/doublebox1of/region08.m <==
{-1, -1, 0, -1, -2, 0, -1} -> 0


==> anc/doublebox1of/region09.m <==
{-1, -1, 0, -1, -1, 0, 0} -> 0


==> anc/doublebox1of/region10.m <==
{-1, 0, -1, -1, 0, -1, 0} -> (u1^(\[Alpha]2 - \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]6)*u5^(\[Alpha]2 - \[Alpha]6)*
   Gamma[\[Alpha]3 - \[Alpha]5]*Gamma[1 + \[Alpha]1 + \[Alpha]2 - \[Alpha]6]*
   Gamma[-\[Alpha]2 + \[Alpha]6]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]6 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]6 - \[Epsilon]])


==> anc/doublebox1of/region11.m <==
{-1, -1, 0, 0, -1, 0, -1} -> 0


==> anc/doublebox1of/region12.m <==
{-1, 0, -1, 0, -1, 0, -1} -> (u1^(-\[Alpha]1 - \[Alpha]3 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]6 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]6)*u5^(\[Alpha]2 - \[Alpha]6)*
   Gamma[\[Alpha]3 - \[Alpha]5]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[1 - \[Alpha]3 - \[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - 
     \[Alpha]3 + \[Alpha]5 + \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]6 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]3]*Gamma[1 + \[Alpha]5]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]6 - \[Epsilon]])


==> anc/doublebox1of/region13.m <==
{0, -1, 0, -1, -1, 0, -1} -> (u2^(-\[Alpha]2 + \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]6)*u5^(\[Alpha]2 - \[Alpha]6)*
   Gamma[\[Alpha]3 - \[Alpha]5]*Gamma[\[Alpha]2 - \[Alpha]6]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 + \[Alpha]6 - 
     \[Epsilon]]*Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]6 - \[Epsilon]])


==> anc/doublebox1of/region14.m <==
{-2, -1, -1, 0, 0, 0, 0} -> 0


==> anc/doublebox1of/region15.m <==
{-1, -1, 0, 0, 0, 0, 0} -> 0


==> anc/doublebox1of/region16.m <==
{-1, 0, -1, 0, 0, 0, 0} -> 0


==> anc/doublebox1of/region17.m <==
{0, 0, 0, 0, -1, 0, -1} -> 0


==> anc/doublebox1of/region18.m <==
{0, 0, 0, 0, 0, 0, 0} -> 0


==> anc/doublebox5/doublebox5 <==
(31*Pi^4)/360 + (Pi^2*Log[u1]^2)/6 + (Pi^2*Log[u1]*Log[u2])/6 + 
 (Log[u1]^3*Log[u2])/2 + (Log[u1]^2*Log[u2]^2)/4 - (Pi^2*Log[u1]*Log[u3])/6 - 
 (Pi^2*Log[u2]*Log[u3])/6 - Log[u1]^2*Log[u2]*Log[u3] - 
 (Log[u1]*Log[u2]^2*Log[u3])/2 + (Log[u1]*Log[u2]*Log[u3]^2)/2 + 
 (Log[u2]^2*Log[u3]^2)/4 - (Log[u1]^3*Log[u4])/2 - (Pi^2*Log[u2]*Log[u4])/6 - 
 (3*Log[u1]^2*Log[u2]*Log[u4])/2 - (Log[u1]*Log[u2]^2*Log[u4])/2 + 
 (Pi^2*Log[u3]*Log[u4])/6 + Log[u1]^2*Log[u3]*Log[u4] + 
 2*Log[u1]*Log[u2]*Log[u3]*Log[u4] + (Log[u2]^2*Log[u3]*Log[u4])/2 - 
 (Log[u1]*Log[u3]^2*Log[u4])/2 - (Log[u2]*Log[u3]^2*Log[u4])/2 + 
 (Pi^2*Log[u4]^2)/6 + (5*Log[u1]^2*Log[u4]^2)/4 + Log[u1]*Log[u2]*Log[u4]^2 - 
 (3*Log[u1]*Log[u3]*Log[u4]^2)/2 - Log[u2]*Log[u3]*Log[u4]^2 + 
 (Log[u3]^2*Log[u4]^2)/4 - (Log[u1]*Log[u4]^3)/2 + (Log[u3]*Log[u4]^3)/2 + 
 (Pi^2*Log[u1]*Log[u5])/3 - (Log[u1]^3*Log[u5])/2 + 
 Log[u1]^2*Log[u3]*Log[u5] - (Log[u1]*Log[u3]^2*Log[u5])/2 + 
 (Pi^2*Log[u4]*Log[u5])/3 + Log[u1]^2*Log[u4]*Log[u5] - 
 Log[u1]*Log[u2]*Log[u4]*Log[u5] - (Log[u2]^2*Log[u4]*Log[u5])/2 - 
 Log[u1]*Log[u3]*Log[u4]*Log[u5] + Log[u1]*Log[u4]^2*Log[u5] + 
 Log[u2]*Log[u4]^2*Log[u5] - (Log[u4]^3*Log[u5])/2 + (Pi^2*Log[u5]^2)/3 - 
 (Log[u1]^2*Log[u5]^2)/4 - (Log[u1]*Log[u2]*Log[u5]^2)/2 - 
 (Log[u2]^2*Log[u5]^2)/4 + (Log[u1]*Log[u3]*Log[u5]^2)/2 - 
 (Log[u3]^2*Log[u5]^2)/4 + 2*Log[u1]*Log[u4]*Log[u5]^2 + 
 (Log[u2]*Log[u4]*Log[u5]^2)/2 - (Log[u3]*Log[u4]*Log[u5]^2)/2 - 
 (Log[u4]^2*Log[u5]^2)/4 + (Log[u1]*Log[u5]^3)/2 + (Log[u4]*Log[u5]^3)/2 + 
 Log[u5]^4/4 - Log[u2]*Zeta[3] - Log[u3]*Zeta[3]


==> anc/doublebox5/region01.m <==
{-2, -1, -1, -1, -2, 0, -1} -> (u1^(-\[Alpha]1 - \[Alpha]4 - \[Epsilon])*
   u2^(\[Alpha]3 - \[Alpha]5)*u3^(-\[Alpha]2 + \[Alpha]4)*
   u4^(-\[Alpha]3 + \[Alpha]5)*u5^(-\[Alpha]1 - \[Alpha]3 - \[Alpha]4 + 
     \[Alpha]5 - \[Epsilon])*Gamma[-\[Alpha]2 + \[Alpha]4]*
   Gamma[1 - \[Alpha]1 - \[Epsilon]]*Gamma[1 - \[Alpha]4 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/doublebox5/region02.m <==
{-1, 0, -2, -1, -1, -1, -2} -> 
 (u1^(\[Alpha]2 - \[Alpha]4)*u2^(\[Alpha]3 - \[Alpha]5)*
   u3^(-\[Alpha]2 + \[Alpha]4)*u4^(-\[Alpha]1 - \[Alpha]2 - 2*\[Alpha]3 + 
     \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   u5^(-\[Alpha]1 - 2*\[Alpha]3 + \[Alpha]5 - \[Epsilon])*
   Gamma[\[Alpha]3 - \[Alpha]5]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[1 - \[Alpha]3 - \[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - 
     \[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/doublebox5/region03.m <==
{-2, -1, -1, 0, -1, -1, -2} -> (u1^(-\[Alpha]1 - \[Alpha]4 - \[Epsilon])*
   u2^(\[Alpha]3 - \[Alpha]5)*u3^(-\[Alpha]2 + \[Alpha]4)*
   u4^(-\[Alpha]1 - \[Alpha]2 - 2*\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - 
     \[Epsilon])*u5^(-2*\[Alpha]1 - \[Alpha]2 - 2*\[Alpha]3 + \[Alpha]5 - 
     2*\[Epsilon])*Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5 - 
     \[Epsilon]]*Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]4]*Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - 
     \[Alpha]4 - \[Alpha]5]*Gamma[1 + \[Alpha]5])


==> anc/doublebox5/region04.m <==
{-1, 0, -2, -2, -2, 0, -1} -> 
 (u1^(\[Alpha]2 - \[Alpha]4)*u2^(\[Alpha]3 - \[Alpha]5)*
   u3^(-\[Alpha]2 + \[Alpha]4)*u4^(-\[Alpha]3 + \[Alpha]5)*
   u5^(\[Alpha]2 - \[Alpha]3 - \[Alpha]4 + \[Alpha]5)*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 - \[Alpha]4]*Gamma[-\[Alpha]2 + \[Alpha]4]*
   Gamma[\[Alpha]3 - \[Alpha]5]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]3]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/doublebox5/region05.m <==
{-1, -2, 0, -1, 0, -2, -1} -> 0


==> anc/doublebox5/region06.m <==
{-2, -1, -1, -1, -1, 0, 0} -> (u1^(-\[Alpha]1 - \[Alpha]4 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*u3^(-\[Alpha]2 + \[Alpha]4)*
   u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*u5^(\[Alpha]2 - \[Alpha]4)*
   Gamma[-\[Alpha]2 + \[Alpha]4]*Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/doublebox5/region07.m <==
{0, 0, -1, -1, -1, -1, -2} -> 
 (u1^(\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon])*
   u2^(\[Alpha]3 - \[Alpha]5)*u3^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + 
     \[Alpha]4 - \[Epsilon])*u4^(-\[Alpha]1 - \[Alpha]2 - 2*\[Alpha]3 + 
     \[Alpha]4 + \[Alpha]5 - \[Epsilon])*u5^(-\[Alpha]3 + \[Alpha]5)*
   Gamma[\[Alpha]3 - \[Alpha]5]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5 - 
     \[Epsilon]]*Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/doublebox5/region08.m <==
{-2, -1, -1, 0, -1, 0, -1} -> 0


==> anc/doublebox5/region09.m <==
{-1, -1, 0, 0, -1, -1, -2} -> 
 (u1^(\[Alpha]3 - \[Alpha]4)*u2^(\[Alpha]3 - \[Alpha]5)*
   u3^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon])*
   u4^(-\[Alpha]1 - \[Alpha]2 - 2*\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - 
     \[Epsilon])*u5^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - 
     \[Epsilon])*Gamma[1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5 - 
     \[Epsilon]]*Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]])


==> anc/doublebox5/region10.m <==
{-2, -1, -1, 0, 0, -1, -1} -> (u1^(-\[Alpha]1 - \[Alpha]4 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*u3^(-\[Alpha]2 + \[Alpha]4)*
   u4^(-\[Alpha]3 + \[Alpha]4)*u5^(-\[Alpha]1 - \[Alpha]3 - \[Epsilon])*
   Gamma[1 - \[Alpha]1 - \[Epsilon]]*Gamma[1 - \[Alpha]5 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]])


==> anc/doublebox5/region11.m <==
{-1, 0, -1, 0, -1, -1, -2} -> 0


==> anc/doublebox5/region12.m <==
{-1, 0, -1, -1, -2, 0, -1} -> 0


==> anc/doublebox5/region13.m <==
{-1, 0, -2, -1, -1, 0, -1} -> 0


==> anc/doublebox5/region14.m <==
{-1, -2, 0, -1, 0, -1, 0} -> 0


==> anc/doublebox5/region15.m <==
{0, -1, 0, -1, 0, -2, -1} -> 0


==> anc/doublebox5/region16.m <==
{0, 0, -1, -1, -1, 0, -1} -> (u2^(\[Alpha]3 - \[Alpha]5)*
   u4^(-\[Alpha]3 + \[Alpha]5)*u5^(-\[Alpha]3 + \[Alpha]5)*
   Gamma[\[Alpha]2 - \[Alpha]4]*Gamma[\[Alpha]3 - \[Alpha]5]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/doublebox5/region17.m <==
{-1, -1, 0, 0, -1, 0, -1} -> (u1^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u2^(\[Alpha]3 - \[Alpha]5)*u4^(-\[Alpha]3 + \[Alpha]5)*
   u5^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon])*
   Gamma[\[Alpha]2 - \[Alpha]4]*Gamma[1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]])


==> anc/doublebox5/region18.m <==
{-1, -1, 0, 0, 0, -1, -1} -> (u1^(\[Alpha]3 - \[Alpha]4)*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u3^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon])*
   u4^(-\[Alpha]3 + \[Alpha]4)*Gamma[1 + \[Alpha]1 + \[Alpha]3 - \[Alpha]5]*
   Gamma[-\[Alpha]1 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]])


==> anc/doublebox5/region19.m <==
{-1, 0, -1, 0, -1, 0, -1} -> 0


==> anc/doublebox5/region20.m <==
{-1, 0, -1, -1, -1, 0, 0} -> (u1^(\[Alpha]2 - \[Alpha]4)*
   u3^(-\[Alpha]2 + \[Alpha]4)*u5^(\[Alpha]2 - \[Alpha]4)*
   Gamma[-\[Alpha]2 + \[Alpha]4]*Gamma[-\[Alpha]3 + \[Alpha]5]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]4]*Gamma[1 + \[Alpha]5]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/doublebox5/region21.m <==
{-1, 0, -1, 0, 0, -1, -1} -> (u1^(\[Alpha]2 - \[Alpha]4)*
   u3^(-\[Alpha]2 + \[Alpha]4)*u4^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + 
     \[Alpha]4 - \[Epsilon])*u5^(-\[Alpha]1 - \[Alpha]3 - \[Epsilon])*
   Gamma[-\[Alpha]3 + \[Alpha]5]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[1 - \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]])


==> anc/doublebox5/region22.m <==
{-2, -1, -1, 0, 0, 0, 0} -> 0


==> anc/doublebox5/region23.m <==
{0, 0, 0, 0, -1, -1, -2} -> 0


==> anc/doublebox5/region24.m <==
{0, -1, 0, -1, 0, -1, 0} -> 0


==> anc/doublebox5/region25.m <==
{-1, -1, 0, 0, 0, 0, 0} -> (u1^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*Gamma[\[Alpha]2 - \[Alpha]4]*
   Gamma[1 + \[Alpha]1 + \[Alpha]3 - \[Alpha]5]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]])


==> anc/doublebox5/region26.m <==
{0, 0, 0, 0, -1, 0, -1} -> 0


==> anc/doublebox5/region27.m <==
{-1, 0, -1, 0, 0, 0, 0} -> 0


==> anc/doublebox5/region28.m <==
{0, 0, 0, 0, 0, -1, -1} -> 
 (u1^(\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon])*
   u3^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon])*
   u4^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon])*
   Gamma[1 + \[Alpha]1 + \[Alpha]3 - \[Alpha]5]*Gamma[-\[Alpha]3 + \[Alpha]5]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]3]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]])


==> anc/doublebox5/region29.m <==
{0, 0, 0, 0, 0, 0, 0} -> (Gamma[\[Alpha]2 - \[Alpha]4]*
   Gamma[1 + \[Alpha]1 + \[Alpha]3 - \[Alpha]5]*Gamma[-\[Alpha]3 + \[Alpha]5]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5]*
   Gamma[1 + \[Alpha]5]*Gamma[1 - \[Alpha]1 - \[Alpha]2 - \[Alpha]3 - 
     2*\[Epsilon]]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]4 - \[Epsilon]])


==> anc/pentabox/pentabox <==
Pi^4/18 + (Pi^2*Log[u1]*Log[u2])/6 - Log[u1]^2*Log[u2]^2 - 
 (Log[u1]*Log[u2]^3)/2 - (Pi^2*Log[u1]*Log[u3])/3 - Log[u1]^3*Log[u3] - 
 (Pi^2*Log[u2]*Log[u3])/6 - 2*Log[u1]^2*Log[u2]*Log[u3] + 
 (Log[u1]*Log[u2]^2*Log[u3])/2 + (Log[u2]^3*Log[u3])/2 + (Pi^2*Log[u3]^2)/4 + 
 (3*Log[u1]^2*Log[u3]^2)/2 + (5*Log[u1]*Log[u2]*Log[u3]^2)/2 + 
 (Log[u2]^2*Log[u3]^2)/2 - (Log[u1]*Log[u3]^3)/2 - (Log[u2]*Log[u3]^3)/2 - 
 (Pi^2*Log[u1]*Log[u4])/3 - Log[u1]^3*Log[u4] + 
 (3*Log[u1]*Log[u2]^2*Log[u4])/2 + (Log[u2]^3*Log[u4])/2 + 
 (2*Pi^2*Log[u3]*Log[u4])/3 + 4*Log[u1]^2*Log[u3]*Log[u4] + 
 3*Log[u1]*Log[u2]*Log[u3]*Log[u4] - 3*Log[u1]*Log[u3]^2*Log[u4] - 
 (3*Log[u2]*Log[u3]^2*Log[u4])/2 + (Log[u3]^3*Log[u4])/2 + 
 (Pi^2*Log[u4]^2)/4 + (3*Log[u1]^2*Log[u4]^2)/2 - (Log[u2]^2*Log[u4]^2)/2 - 
 3*Log[u1]*Log[u3]*Log[u4]^2 - Log[u2]*Log[u3]*Log[u4]^2 + 
 Log[u3]^2*Log[u4]^2 - (Log[u1]*Log[u4]^3)/2 + (Log[u3]*Log[u4]^3)/2 + 
 (Pi^2*Log[u1]*Log[u5])/6 + (Pi^2*Log[u2]*Log[u5])/3 + 
 2*Log[u1]^2*Log[u2]*Log[u5] + (Log[u1]*Log[u2]^2*Log[u5])/2 - 
 3*Log[u1]*Log[u2]*Log[u3]*Log[u5] - (Log[u2]^2*Log[u3]*Log[u5])/2 + 
 Log[u2]*Log[u3]^2*Log[u5] - (Pi^2*Log[u4]*Log[u5])/6 - 
 2*Log[u1]^2*Log[u4]*Log[u5] - 3*Log[u1]*Log[u2]*Log[u4]*Log[u5] - 
 (Log[u2]^2*Log[u4]*Log[u5])/2 + 3*Log[u1]*Log[u3]*Log[u4]*Log[u5] + 
 2*Log[u2]*Log[u3]*Log[u4]*Log[u5] - Log[u3]^2*Log[u4]*Log[u5] + 
 (5*Log[u1]*Log[u4]^2*Log[u5])/2 + Log[u2]*Log[u4]^2*Log[u5] - 
 (3*Log[u3]*Log[u4]^2*Log[u5])/2 - (Log[u4]^3*Log[u5])/2 - 
 Log[u1]^2*Log[u5]^2 + (Log[u1]*Log[u2]*Log[u5]^2)/2 + 
 (3*Log[u1]*Log[u3]*Log[u5]^2)/2 - (Log[u2]*Log[u3]*Log[u5]^2)/2 - 
 (Log[u3]^2*Log[u5]^2)/2 + (Log[u1]*Log[u4]*Log[u5]^2)/2 - 
 (Log[u2]*Log[u4]*Log[u5]^2)/2 + (Log[u4]^2*Log[u5]^2)/2 - 
 (Log[u1]*Log[u5]^3)/2 + (Log[u3]*Log[u5]^3)/2 + (Log[u4]*Log[u5]^3)/2 + 
 4*Log[u1]*Zeta[3] + Log[u2]*Zeta[3] - 3*Log[u3]*Zeta[3] - 
 3*Log[u4]*Zeta[3] + Log[u5]*Zeta[3]


==> anc/pentabox/region01.m <==
{-2, -1, -1, -2, -1, -1, 0, 0} -> 0


==> anc/pentabox/region02.m <==
{-2, -1, -1, -1, -2, 0, -1, 0} -> 0


==> anc/pentabox/region03.m <==
{-2, -1, -1, -1, 0, -2, 0, -1} -> 0


==> anc/pentabox/region04.m <==
{-2, -1, -1, 0, -1, 0, -2, -1} -> 
 (u1^(-\[Alpha]1 - \[Alpha]4 - \[Alpha]5 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]4 - \[Alpha]6 - 2*\[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]5 - \[Alpha]6 - \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5)*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[1 - \[Alpha]1 - \[Epsilon]]*Gamma[1 - \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]]*
   Gamma[\[Alpha]4 + \[Alpha]6 + \[Epsilon]])/(Gamma[1 + \[Alpha]1]*
   Gamma[1 + \[Alpha]2]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]4]*Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - 
     \[Alpha]6]*Gamma[1 + \[Alpha]6])


==> anc/pentabox/region05.m <==
{-2, -1, -1, 0, 0, -1, -1, -2} -> 
 (u1^(-\[Alpha]1 - \[Alpha]4 - \[Alpha]5 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]4 + \[Alpha]5)*
   u4^(\[Alpha]1 + \[Alpha]2 - 2*\[Alpha]3 + 2*\[Alpha]4 + \[Alpha]5 + 
     \[Alpha]6 - \[Epsilon])*u5^(\[Alpha]2 - 2*\[Alpha]3 + \[Alpha]4 + 
     \[Alpha]6 - 2*\[Epsilon])*Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[1 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5 + \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]6 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*Gamma[1 + \[Alpha]5]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6])


==> anc/pentabox/region06.m <==
{-1, -2, 0, -1, -1, 0, -2, -1} -> 
 (u1^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5)*
   u2^(-\[Alpha]1 - 2*\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6 - 
     \[Epsilon])*u3^(-\[Alpha]2 + \[Alpha]5 - \[Alpha]6 - \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5)*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6]*
   Gamma[1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]])


==> anc/pentabox/region07.m <==
{-1, 0, -2, -1, 0, -1, -1, -2} -> (u1^(\[Alpha]2 - \[Alpha]4 - \[Alpha]5)*
   u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]4 + \[Alpha]5)*
   u4^(\[Alpha]1 + \[Alpha]2 - 2*\[Alpha]3 + 2*\[Alpha]4 + \[Alpha]5 + 
     \[Alpha]6 - \[Epsilon])*u5^(\[Alpha]1 + 2*\[Alpha]2 - 2*\[Alpha]3 + 
     \[Alpha]4 + \[Alpha]6 - \[Epsilon])*
   Gamma[-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5 + \[Alpha]6 - \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])


==> anc/pentabox/region08.m <==
{-1, -2, 0, -2, -2, 0, -1, 0} -> 0


==> anc/pentabox/region09.m <==
{-1, 0, -2, -2, 0, -2, 0, -1} -> 0


==> anc/pentabox/region10.m <==
{-2, -1, -1, -1, -1, 0, 0, 0} -> 0


==> anc/pentabox/region11.m <==
{-2, -1, -1, -1, 0, -1, 0, 0} -> 0


==> anc/pentabox/region12.m <==
{-2, -1, -1, 0, -1, 0, -1, 0} -> (u1^(-\[Alpha]1 - \[Alpha]3 - 2*\[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Alpha]4 - \[Alpha]6 - 2*\[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]]*
   Gamma[\[Alpha]4 + \[Alpha]6 + \[Epsilon]])/(Gamma[1 + \[Alpha]1]*
   Gamma[1 + \[Alpha]2]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]4]*Gamma[1 + \[Alpha]5]*Gamma[1 + \[Alpha]6])


==> anc/pentabox/region13.m <==
{-2, -1, -1, 0, 0, -1, 0, -1} -> (u1^(-\[Alpha]1 - \[Alpha]3 - 2*\[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]3 + \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   u5^(\[Alpha]2 - 2*\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - 2*\[Epsilon])*
   Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[1 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]6 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]5]*Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - 
     \[Alpha]6])


==> anc/pentabox/region14.m <==
{-2, -1, -1, 0, 0, 0, -1, -1} -> 
 (u1^(-\[Alpha]1 - \[Alpha]4 - \[Alpha]5 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]4 + \[Alpha]5)*
   u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5)*
   u5^(\[Alpha]2 - \[Alpha]3 - \[Epsilon])*Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[-\[Alpha]4 - \[Alpha]6 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[-\[Alpha]3 - 2*\[Epsilon]])


==> anc/pentabox/region15.m <==
{-1, -2, 0, -1, -1, 0, -1, 0} -> (u1^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u2^(-\[Alpha]1 - 2*\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6 - 
     \[Epsilon])*u3^(-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6]*
   Gamma[1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]5]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]])


==> anc/pentabox/region16.m <==
{-1, 0, -2, -1, 0, -1, 0, -1} -> (u1^(\[Alpha]2 - \[Alpha]3 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]3 + \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   u5^(\[Alpha]1 + 2*\[Alpha]2 - 2*\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - 
     \[Epsilon])*Gamma[-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - 
     \[Alpha]6]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[1 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]4]*Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - 
     \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])


==> anc/pentabox/region17.m <==
{-1, -1, 0, -1, -2, 0, -1, 0} -> 0


==> anc/pentabox/region18.m <==
{-1, 0, -1, -1, 0, -2, 0, -1} -> 0


==> anc/pentabox/region19.m <==
{-1, -1, 0, 0, -1, 0, -2, -1} -> 0


==> anc/pentabox/region20.m <==
{-1, 0, -1, 0, 0, -1, -1, -2} -> 0


==> anc/pentabox/region21.m <==
{-1, -1, 0, 0, 0, -1, -1, -2} -> 
 (u1^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5)*
   u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 - 2*\[Alpha]3 + 2*\[Alpha]4 + \[Alpha]5 + 
     \[Alpha]6 - \[Epsilon])*u5^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - 
     \[Epsilon])*Gamma[1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5 + \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]6 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]5]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]])


==> anc/pentabox/region22.m <==
{-1, 0, -1, 0, -1, 0, -2, -1} -> (u1^(\[Alpha]2 - \[Alpha]4 - \[Alpha]5)*
   u2^(-\[Alpha]4 - \[Alpha]6 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]5 - \[Alpha]6 - \[Epsilon])*
   u4^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]6 - \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]]*
   Gamma[\[Alpha]4 + \[Alpha]6 + \[Epsilon]])/(Gamma[1 + \[Alpha]1]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]])


==> anc/pentabox/region23.m <==
{0, -1, 0, -1, -1, 0, -2, -1} -> 
 (u1^(\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon])*
   u2^(-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]5 - \[Alpha]6 - \[Epsilon])*
   u4^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]6 - \[Epsilon]]*Gamma[1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]2]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]])


==> anc/pentabox/region24.m <==
{0, 0, -1, -1, 0, -1, -1, -2} -> 
 (u1^(\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 - 2*\[Alpha]3 + 2*\[Alpha]4 + \[Alpha]5 + 
     \[Alpha]6 - \[Epsilon])*u5^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + 
     \[Alpha]4 + \[Alpha]6)*Gamma[-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - 
     \[Alpha]4 - \[Alpha]6]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5 + \[Alpha]6 - \[Epsilon]]*
   Gamma[1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]2]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])


==> anc/pentabox/region25.m <==
{-1, -1, 0, -1, -1, 0, 0, 0} -> 0


==> anc/pentabox/region26.m <==
{-1, 0, -1, -1, 0, -1, 0, 0} -> 0


==> anc/pentabox/region27.m <==
{-1, -1, 0, 0, -1, 0, -1, 0} -> 0


==> anc/pentabox/region28.m <==
{-1, 0, -1, 0, 0, -1, 0, -1} -> 0


==> anc/pentabox/region29.m <==
{-1, -1, 0, 0, 0, -1, 0, -1} -> (u1^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   u5^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - \[Epsilon])*
   Gamma[1 + \[Alpha]2 - \[Alpha]5]*Gamma[1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]6 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]5]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]])


==> anc/pentabox/region30.m <==
{-1, 0, -1, 0, -1, 0, -1, 0} -> (u1^(\[Alpha]2 - \[Alpha]3 - \[Epsilon])*
   u2^(-\[Alpha]4 - \[Alpha]6 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[1 + \[Alpha]1 + \[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]4 + \[Alpha]6 + \[Epsilon]])/(Gamma[1 + \[Alpha]1]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])


==> anc/pentabox/region31.m <==
{-1, -1, 0, 0, 0, 0, -1, -1} -> 
 -((u1^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5)*
    u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
    u3^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
    u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]5)*
    (\[Alpha]2 + \[Epsilon])*Gamma[-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - 
      \[Alpha]6]*Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
    Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - \[Epsilon]]*
    Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
    Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
   (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
    Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
    Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]))


==> anc/pentabox/region32.m <==
{-1, 0, -1, 0, 0, 0, -1, -1} -> (u1^(\[Alpha]2 - \[Alpha]4 - \[Alpha]5)*
   u3^(-\[Alpha]2 + \[Alpha]4 + \[Alpha]5)*
   u4^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]3 - \[Epsilon])*(\[Alpha]1 + \[Alpha]2 - 
    \[Alpha]3 - \[Epsilon])*Gamma[\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + 
     \[Alpha]4 + \[Alpha]6]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]4 - \[Alpha]6 - \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]])


==> anc/pentabox/region33.m <==
{0, -1, 0, -1, -1, 0, -1, 0} -> 
 (u2^(-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u3^(-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u5^(\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4]*
   Gamma[\[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[1 + \[Alpha]3 + \[Epsilon]])/(Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*Gamma[1 + \[Alpha]6]*
   Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])


==> anc/pentabox/region34.m <==
{0, 0, -1, -1, 0, -1, 0, -1} -> 
 (u2^(-\[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6)*
   u4^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   u5^(\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6)*
   Gamma[1 + \[Alpha]2 - \[Alpha]5]*Gamma[-\[Alpha]1 - \[Alpha]2 + 
     \[Alpha]3 - \[Alpha]4 - \[Alpha]6]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[1 + \[Alpha]3 + \[Epsilon]])/(Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])


==> anc/pentabox/region35.m <==
{-2, -1, -1, 0, 0, 0, 0, 0} -> (u1^(-\[Alpha]1 - \[Alpha]3 - 2*\[Epsilon])*
   u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]3 + \[Epsilon])*
   u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]3 - \[Epsilon])*Gamma[1 - \[Alpha]1 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[-\[Alpha]4 - \[Alpha]6 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - \[Epsilon]]*
   Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]]*
   Gamma[1 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*Gamma[1 + \[Alpha]4]*
   Gamma[1 + \[Alpha]5]*Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - 
     \[Alpha]6]*Gamma[1 + \[Alpha]6]*Gamma[-\[Alpha]3 - 2*\[Epsilon]])


==> anc/pentabox/region36.m <==
{0, 0, 0, 0, -1, 0, -2, -1} -> 0


==> anc/pentabox/region37.m <==
{0, 0, 0, 0, 0, -1, -1, -2} -> 0


==> anc/pentabox/region38.m <==
{-1, -1, 0, 0, 0, 0, 0, 0} -> 
 -((u1^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
    u2^(-\[Alpha]1 - \[Alpha]2 - \[Epsilon])*
    u4^(\[Alpha]1 + \[Alpha]2 + \[Epsilon])*(\[Alpha]2 + \[Epsilon])*
    Gamma[1 + \[Alpha]2 - \[Alpha]5]*Gamma[-\[Alpha]2 + \[Alpha]3 - 
      \[Alpha]4 - \[Alpha]6]*Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
    Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
    Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]6 - \[Epsilon]]*
    Gamma[\[Alpha]1 + \[Alpha]2 + \[Epsilon]]*
    Gamma[1 + \[Alpha]3 - \[Alpha]4 + \[Epsilon]])/
   (Gamma[1 + \[Alpha]1]*Gamma[1 + \[Alpha]2]*Gamma[1 + \[Alpha]5]*
    Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
    Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
    Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]))


==> anc/pentabox/region39.m <==
{-1, 0, -1, 0, 0, 0, 0, 0} -> (u1^(\[Alpha]2 - \[Alpha]3 - \[Epsilon])*
   u3^(-\[Alpha]2 + \[Alpha]3 + \[Epsilon])*
   u5^(\[Alpha]2 - \[Alpha]3 - \[Epsilon])*(\[Alpha]1 + \[Alpha]2 - 
    \[Alpha]3 - \[Epsilon])*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3 - 
     \[Alpha]4]*Gamma[\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + 
     \[Alpha]6]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[-\[Alpha]4 - \[Alpha]6 - \[Epsilon]]*
   Gamma[-\[Alpha]2 + \[Alpha]3 + \[Epsilon]]*
   Gamma[1 + \[Alpha]3 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[1 + \[Alpha]1]*Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]4]*Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - 
     \[Alpha]6]*Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])


==> anc/pentabox/region40.m <==
{0, 0, 0, 0, -1, 0, -1, 0} -> 0


==> anc/pentabox/region41.m <==
{0, 0, 0, 0, 0, -1, 0, -1} -> 0


==> anc/pentabox/region42.m <==
{0, 0, 0, 0, 0, 0, -1, -1} -> 
 (u1^(\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon])*
   u3^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   u4^(-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon])*
   Gamma[-\[Alpha]2 + \[Alpha]3 - \[Alpha]4 - \[Alpha]6]*
   Gamma[\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 + \[Alpha]6]*
   Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[1 + \[Alpha]3 + \[Epsilon]]*
   Gamma[\[Alpha]3 - \[Alpha]4 - \[Alpha]5 + \[Epsilon]])/
  (Gamma[\[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]])


==> anc/pentabox/region43.m <==
{0, 0, 0, 0, 0, 0, 0, 0} -> 
 (Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3 - \[Alpha]4]*
   Gamma[1 + \[Alpha]2 - \[Alpha]5]*Gamma[-\[Alpha]2 + \[Alpha]3 - 
     \[Alpha]4 - \[Alpha]6]*Gamma[\[Alpha]1 + \[Alpha]2 - \[Alpha]3 + 
     \[Alpha]4 + \[Alpha]6]*Gamma[-\[Alpha]1 - \[Alpha]2 - \[Epsilon]]*
   Gamma[\[Alpha]2 - \[Alpha]3 - \[Epsilon]]*
   Gamma[-\[Alpha]3 + \[Alpha]4 + \[Alpha]5 - \[Epsilon]]*
   Gamma[1 + \[Alpha]3 + \[Epsilon]])/(Gamma[\[Alpha]1]*Gamma[1 + \[Alpha]2]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]3]*
   Gamma[1 + \[Alpha]3 - \[Alpha]4 - \[Alpha]5 - \[Alpha]6]*
   Gamma[1 + \[Alpha]6]*Gamma[1 - \[Alpha]3 - 2*\[Epsilon]]*
   Gamma[1 + \[Alpha]2 - \[Alpha]3 + \[Alpha]4 - \[Epsilon]]*
   Gamma[1 - \[Alpha]1 - \[Alpha]2 + \[Alpha]5 - \[Epsilon]])

